Parameter Estimation for the SEIR Model Using Recurrent Nets

The standard way to estimate the parameters $\Theta_\text{SEIR}$ (e.g., the transmission rate $\beta$) of an SEIR model is to use grid search, where simulations are performed on each set of parameters, and the parameter set leading to the least $L_2$ distance between predicted number of infections and observed infections is selected. This brute-force strategy is not only time consuming, as simulations are slow when the population is large, but also inaccurate, since it is impossible to enumerate all parameter combinations. To address these issues, in this paper, we propose to transform the non-differentiable problem of finding optimal $\Theta_\text{SEIR}$ to a differentiable one, where we first train a recurrent net to fit a small number of simulation data. Next, based on this recurrent net that is able to generalize SEIR simulations, we are able to transform the objective to a differentiable one with respect to $\Theta_\text{SEIR}$, and straightforwardly obtain its optimal value. The proposed strategy is both time efficient as it only relies on a small number of SEIR simulations, and accurate as we are able to find the optimal $\Theta_\text{SEIR}$ based on the differentiable objective. On two COVID-19 datasets, we observe that the proposed strategy leads to significantly better parameter estimations with a smaller number of simulations.

==> [NeurIPS2021]SEIR (4)/plot_code/plot_baseline.py <==
import pandas as pd
import numpy as np 
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 12,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "figure.subplot.wspace":0.2, # 图-子图-宽度百分比
        "figure.subplot.hspace":0.4, # 图-子图-高度百分比
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 12,  # 图例-字号
        "xtick.labelsize": 10,  # 刻度-标签-字号
        "ytick.labelsize": 10,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}

style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,2)
fig, axes = plt.subplots(*layout, figsize=(10,4))

ax1 = axes[0]
ax2 = axes[1]

ax1.plot(['20','100','500','1000','5000'], [6.3,5.3,4.81,4.35,3.82], label='Vanilla', **style_dict['style_1'])
ax1.plot(['20','100','500','1000','5000'], [4.7,3.82,3.63,3.39,3.26], label='LSTM', **style_dict['style_3'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot(['20','100','500','1000','5000'], [1870,1530,1320,1120,970], label='Vanilla', **style_dict['style_1'])
ax2.plot(['20','100','500','1000','5000'], [1250,1130,930,824,674], label='LSTM', **style_dict['style_3'])
ax2.legend(frameon=False, fontsize=16)


props_1 = {'xlabel':'The Numer of Simulations K', 'ylabel':'L2 Distance', 'title':'Covid-China'}
props_2 = {'xlabel':'The Numer of Simulations K', 'ylabel':'L2 Distance', 'title':'Covid-US'}
ax1.set(**props_1)
ax2.set(**props_2)


ax1.set_xticks(np.arange(5))
ax1.set_xticklabels(['20','100','500','1000','5000'])

ax2.set_xticks(np.arange(5))
ax2.set_xticklabels(['20','100','500','1000','5000'])

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('baseline.pdf')
plt.show()

==> [NeurIPS2021]SEIR (4)/plot_code/plot_example.py <==
import matplotlib.pyplot as plt
import numpy as np 
from datetime import datetime
import pandas as pd
import matplotlib.dates as mdates


fig, (ax1, ax2, ax3, ax4) = plt.subplots(nrows=1, ncols=4, figsize=(30, 6), dpi=200)

X_Shijiangzhuang =[date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-1','2021-1-15',freq='1d')]
X_Shijiangzhuang_2 = [date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-16','2021-1-30',freq='1d')]
X_Haerbin = [date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-15','2021-1-29',freq='1d')]
X_Suihua = [date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-1','2021-1-15',freq='1d')]

Y_Shijiangzhuang_report = [
0,
0,
1,
13,
19,
50,
31,
14,
44,
77,
39,
84,
75,
84,
83
]
Y_Shijiangzhuang_predict = [
0,
0,
0,
0,
14,
18,
42,
63,
42,
31,
52,
66,
92,
114,
91
]

Y_Shijiangzhuang_predict_smooth = np.zeros_like(Y_Shijiangzhuang_predict,dtype=float)
Y_Shijiangzhuang_predict_smooth[0] = sum(Y_Shijiangzhuang_predict[0:3])/3
Y_Shijiangzhuang_predict_smooth[1] = sum(Y_Shijiangzhuang_predict[0:4])/4
Y_Shijiangzhuang_predict_smooth[-1] = sum(Y_Shijiangzhuang_predict[-3:])/3
Y_Shijiangzhuang_predict_smooth[-2] = sum(Y_Shijiangzhuang_predict[-4:])/4
for i in range(2, len(Y_Shijiangzhuang_predict_smooth)-2):
    Y_Shijiangzhuang_predict_smooth[i] = sum(Y_Shijiangzhuang_predict[i-2:i+3])/5


Y_Shijiangzhuang_predict_2 = [
0,
0,
0,
0,
14,
35,
37,
44,
50,
65,
74,
92,
96,
92,
96
]

Y_Shijiangzhuang_predict_2_smooth = np.zeros_like(Y_Shijiangzhuang_predict_2,dtype=float)
Y_Shijiangzhuang_predict_2_smooth[0] = sum(Y_Shijiangzhuang_predict_2[0:3])/3
Y_Shijiangzhuang_predict_2_smooth[1] = sum(Y_Shijiangzhuang_predict_2[0:4])/4
Y_Shijiangzhuang_predict_2_smooth[-1] = sum(Y_Shijiangzhuang_predict_2[-3:])/3
Y_Shijiangzhuang_predict_2_smooth[-2] = sum(Y_Shijiangzhuang_predict_2[-4:])/4
for i in range(2, len(Y_Shijiangzhuang_predict_2_smooth)-2):
    Y_Shijiangzhuang_predict_2_smooth[i] = sum(Y_Shijiangzhuang_predict_2[i-2:i+3])/5

Y_Shijiazhuang_2_report = [
83,
65,
52,
35,
13,
20,
15,
11,
17,
7,
5,
5,
2,
1,
1
]
Y_Shijiazhuang_2_predict = [
91,
96,
82,
85,
62,
45,
24,
22,
19,
20,
18,
12,
7,
6,
5
]

Y_Shijiazhuang_2_predict_smooth = np.zeros_like(Y_Shijiazhuang_2_predict,dtype=float)
Y_Shijiazhuang_2_predict_smooth[0] = sum(Y_Shijiazhuang_2_predict[0:3])/3
Y_Shijiazhuang_2_predict_smooth[1] = sum(Y_Shijiazhuang_2_predict[0:4])/4
Y_Shijiazhuang_2_predict_smooth[-1] = sum(Y_Shijiazhuang_2_predict[-3:])/3
Y_Shijiazhuang_2_predict_smooth[-2] = sum(Y_Shijiazhuang_2_predict[-4:])/4
for i in range(2, len(Y_Shijiazhuang_2_predict_smooth)-2):
    Y_Shijiazhuang_2_predict_smooth[i] = sum(Y_Shijiazhuang_2_predict[i-2:i+3])/5

Y_Shijiazhuang_2_predict_2 = [
94,
93,
62,
67,
32,
34,
25,
14,
12,
11,
10,
9,
10,
7,
6
]

Y_Shijiazhuang_2_predict_2_smooth = np.zeros_like(Y_Shijiazhuang_2_predict_2,dtype=float)
Y_Shijiazhuang_2_predict_2_smooth[0] = sum(Y_Shijiazhuang_2_predict_2[0:3])/3
Y_Shijiazhuang_2_predict_2_smooth[1] = sum(Y_Shijiazhuang_2_predict_2[0:4])/4
Y_Shijiazhuang_2_predict_2_smooth[-1] = sum(Y_Shijiazhuang_2_predict_2[-3:])/3
Y_Shijiazhuang_2_predict_2_smooth[-2] = sum(Y_Shijiazhuang_2_predict_2[-4:])/4
for i in range(2, len(Y_Shijiazhuang_2_predict_2_smooth)-2):
    Y_Shijiazhuang_2_predict_2_smooth[i] = sum(Y_Shijiazhuang_2_predict_2[i-2:i+3])/5

Y_Haerbin_report = [
0,
0,
0,
1,
10,
9,
3,
18,
20,
12,
11,
9,
17,
5,
13
]
Y_Haerbin_predict = [
0,
0,
0,
0,
4,
15,
24,
25,
32,
9,
5,
6,
12,
1,
4
]

Y_Haerbin_predict_smooth = np.zeros_like(Y_Haerbin_predict,dtype=float)
Y_Haerbin_predict_smooth[0] = sum(Y_Haerbin_predict[0:3])/3
Y_Haerbin_predict_smooth[1] = sum(Y_Haerbin_predict[0:4])/4
Y_Haerbin_predict_smooth[-1] = sum(Y_Haerbin_predict[-3:])/3
Y_Haerbin_predict_smooth[-2] = sum(Y_Haerbin_predict[-4:])/4
for i in range(2, len(Y_Haerbin_predict_smooth)-2):
    Y_Haerbin_predict_smooth[i] = sum(Y_Haerbin_predict[i-2:i+3])/5

Y_Haerbin_predict_2 = [
0,
0,
0,
0,
2,
5,
7,
9,
12,
15,
13,
14,
12,
14,
18
]

Y_Haerbin_predict_2_smooth = np.zeros_like(Y_Haerbin_predict_2,dtype=float)
Y_Haerbin_predict_2_smooth[0] = sum(Y_Haerbin_predict_2[0:3])/3
Y_Haerbin_predict_2_smooth[1] = sum(Y_Haerbin_predict_2[0:4])/4
Y_Haerbin_predict_2_smooth[-1] = sum(Y_Haerbin_predict_2[-3:])/3
Y_Haerbin_predict_2_smooth[-2] = sum(Y_Haerbin_predict_2[-4:])/4
for i in range(2, len(Y_Haerbin_predict_2_smooth)-2):
    Y_Haerbin_predict_2_smooth[i] = sum(Y_Haerbin_predict_2[i-2:i+3])/5

Y_Suihua_report = [
7,
26,
16,
67,
36,
47,
26,
17,
33,
17,
17,
12,
10,
4,
9
]
Y_Suihua_predict = [
46,
72,
45,
62,
55,
53,
42,
49,
53,
32,
37,
31,
29,
21,
22
]

Y_Suihua_predict_smooth = np.zeros_like(Y_Suihua_predict,dtype=float)
Y_Suihua_predict_smooth[0] = sum(Y_Suihua_predict[0:3])/3
Y_Suihua_predict_smooth[1] = sum(Y_Suihua_predict[0:4])/4
Y_Suihua_predict_smooth[-1] = sum(Y_Suihua_predict[-3:])/3
Y_Suihua_predict_smooth[-2] = sum(Y_Suihua_predict[-4:])/4
for i in range(2, len(Y_Suihua_predict_smooth)-2):
    Y_Suihua_predict_smooth[i] = sum(Y_Suihua_predict[i-2:i+3])/5

Y_Suihua_predict_2 = [
41,
32,
32,
38,
42,
49,
35,
34,
29,
25,
18,
15,
10,
12,
14
]

Y_Suihua_predict_2_smooth = np.zeros_like(Y_Suihua_predict_2,dtype=float)
Y_Suihua_predict_2_smooth[0] = sum(Y_Suihua_predict_2[0:3])/3
Y_Suihua_predict_2_smooth[1] = sum(Y_Suihua_predict_2[0:4])/4
Y_Suihua_predict_2_smooth[-1] = sum(Y_Suihua_predict_2[-3:])/3
Y_Suihua_predict_2_smooth[-2] = sum(Y_Suihua_predict_2[-4:])/4
for i in range(2, len(Y_Suihua_predict_2_smooth)-2):
    Y_Suihua_predict_2_smooth[i] = sum(Y_Suihua_predict_2[i-2:i+3])/5

X = np.arange(len(X_Shijiangzhuang))

## ax1
ax1.plot(X, Y_Shijiangzhuang_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax1.plot(X, Y_Shijiangzhuang_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax1.plot(X, Y_Shijiangzhuang_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax1.scatter(X, Y_Shijiangzhuang_predict, s=60, c='#26001b', marker='x')
ax1.scatter(X, Y_Shijiangzhuang_predict_2, s=60, c='#ffd384', marker='v')

ax1.legend(frameon=False, loc=0, ncol=1, fontsize=20)
ax1.set_title('Shijiazhuang', fontsize=25)
ax1.set_xticks(X)
ax1.set_xticklabels([X_Shijiangzhuang[0]]+['']*len(X_Shijiangzhuang[1:-1])+[X_Shijiangzhuang[-1]], fontsize=15)
ax1.tick_params(axis='both', which='major', labelsize=20)

## ax2
ax2.plot(X, Y_Shijiazhuang_2_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax2.plot(X, Y_Shijiazhuang_2_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax2.plot(X, Y_Shijiazhuang_2_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax2.scatter(X, Y_Shijiazhuang_2_predict, s=60, c='#26001b', marker='x')
ax2.scatter(X, Y_Shijiazhuang_2_predict_2, s=60, c='#ffd384', marker='v')

ax2.legend(frameon=False, loc=0, ncol=1, fontsize=20)
ax2.set_title('Shijiazhuang', fontsize=25)
ax2.set_xticks(X)
ax2.set_xticklabels([X_Shijiangzhuang_2[0]]+['']*len(X_Shijiangzhuang_2[1:-1])+[X_Shijiangzhuang_2[-1]], fontsize=15)
ax2.tick_params(axis='both', which='major', labelsize=20)

## ax3
ax3.plot(X, Y_Haerbin_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax3.plot(X, Y_Haerbin_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax3.plot(X, Y_Haerbin_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax3.scatter(X, Y_Haerbin_predict, s=60, c='#26001b', marker='x')
ax3.scatter(X, Y_Haerbin_predict_2, s=60, c='#ffd384', marker='v')

ax3.legend(frameon=False, loc=1, ncol=1, fontsize=20)
ax3.set_title('Harbin', fontsize=25)
ax3.set_xticks(X)
ax3.set_xticklabels([X_Haerbin[0]]+['']*len(X_Haerbin[1:-1])+[X_Haerbin[-1]], fontsize=15)
ax3.tick_params(axis='both', which='major', labelsize=20)

## ax4
ax4.plot(X, Y_Suihua_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax4.plot(X, Y_Suihua_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax4.plot(X, Y_Suihua_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax4.scatter(X, Y_Suihua_predict, s=60, c='#26001b', marker='x')
ax4.scatter(X, Y_Suihua_predict_2, s=60, c='#ffd384', marker='v')

ax4.legend(frameon=False, loc=0, ncol=1, fontsize=20)
ax4.set_title('Suihua', fontsize=25)
ax4.set_xticks(X)
ax4.set_xticklabels([X_Suihua[0]]+['']*len(X_Suihua[1:-1])+[X_Suihua[-1]], fontsize=15)
ax4.tick_params(axis='both', which='major', labelsize=20)

ax1.set_ylabel('.', color=(0, 0, 0, 0), fontsize=20, labelpad=20)
ax3.set_ylabel('.', color=(0, 0, 0, 0), fontsize=20, labelpad=20)

fig.text(0.0, 0.5, 'Daily confirmed cases', va='center', rotation='vertical', fontsize=25)

plt.tight_layout()
plt.savefig('example.pdf')
plt.show()


==> plot_code/plot_baseline.py <==
import pandas as pd
import numpy as np 
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 12,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "figure.subplot.wspace":0.2, # 图-子图-宽度百分比
        "figure.subplot.hspace":0.4, # 图-子图-高度百分比
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 12,  # 图例-字号
        "xtick.labelsize": 10,  # 刻度-标签-字号
        "ytick.labelsize": 10,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}

style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,2)
fig, axes = plt.subplots(*layout, figsize=(10,4))

ax1 = axes[0]
ax2 = axes[1]

ax1.plot(['20','100','500','1000','5000'], [6.3,5.3,4.81,4.35,3.82], label='Vanilla', **style_dict['style_1'])
ax1.plot(['20','100','500','1000','5000'], [4.7,3.82,3.63,3.39,3.26], label='LSTM', **style_dict['style_3'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot(['20','100','500','1000','5000'], [1870,1530,1320,1120,970], label='Vanilla', **style_dict['style_1'])
ax2.plot(['20','100','500','1000','5000'], [1250,1130,930,824,674], label='LSTM', **style_dict['style_3'])
ax2.legend(frameon=False, fontsize=16)


props_1 = {'xlabel':'The Numer of Simulations K', 'ylabel':'L2 Distance', 'title':'Covid-China'}
props_2 = {'xlabel':'The Numer of Simulations K', 'ylabel':'L2 Distance', 'title':'Covid-US'}
ax1.set(**props_1)
ax2.set(**props_2)


ax1.set_xticks(np.arange(5))
ax1.set_xticklabels(['20','100','500','1000','5000'])

ax2.set_xticks(np.arange(5))
ax2.set_xticklabels(['20','100','500','1000','5000'])

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('baseline.pdf')
plt.show()

==> plot_code/plot_example.py <==
import matplotlib.pyplot as plt
import numpy as np 
from datetime import datetime
import pandas as pd
import matplotlib.dates as mdates


fig, (ax1, ax2, ax3, ax4) = plt.subplots(nrows=1, ncols=4, figsize=(30, 6), dpi=200)

X_Shijiangzhuang =[date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-1','2021-1-15',freq='1d')]
X_Shijiangzhuang_2 = [date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-16','2021-1-30',freq='1d')]
X_Haerbin = [date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-15','2021-1-29',freq='1d')]
X_Suihua = [date.strftime('%B %d, %Y') for date in pd.date_range('2021-1-1','2021-1-15',freq='1d')]

Y_Shijiangzhuang_report = [
0,
0,
1,
13,
19,
50,
31,
14,
44,
77,
39,
84,
75,
84,
83
]
Y_Shijiangzhuang_predict = [
0,
0,
0,
0,
14,
18,
42,
63,
42,
31,
52,
66,
92,
114,
91
]

Y_Shijiangzhuang_predict_smooth = np.zeros_like(Y_Shijiangzhuang_predict,dtype=float)
Y_Shijiangzhuang_predict_smooth[0] = sum(Y_Shijiangzhuang_predict[0:3])/3
Y_Shijiangzhuang_predict_smooth[1] = sum(Y_Shijiangzhuang_predict[0:4])/4
Y_Shijiangzhuang_predict_smooth[-1] = sum(Y_Shijiangzhuang_predict[-3:])/3
Y_Shijiangzhuang_predict_smooth[-2] = sum(Y_Shijiangzhuang_predict[-4:])/4
for i in range(2, len(Y_Shijiangzhuang_predict_smooth)-2):
    Y_Shijiangzhuang_predict_smooth[i] = sum(Y_Shijiangzhuang_predict[i-2:i+3])/5


Y_Shijiangzhuang_predict_2 = [
0,
0,
0,
0,
14,
35,
37,
44,
50,
65,
74,
92,
96,
92,
96
]

Y_Shijiangzhuang_predict_2_smooth = np.zeros_like(Y_Shijiangzhuang_predict_2,dtype=float)
Y_Shijiangzhuang_predict_2_smooth[0] = sum(Y_Shijiangzhuang_predict_2[0:3])/3
Y_Shijiangzhuang_predict_2_smooth[1] = sum(Y_Shijiangzhuang_predict_2[0:4])/4
Y_Shijiangzhuang_predict_2_smooth[-1] = sum(Y_Shijiangzhuang_predict_2[-3:])/3
Y_Shijiangzhuang_predict_2_smooth[-2] = sum(Y_Shijiangzhuang_predict_2[-4:])/4
for i in range(2, len(Y_Shijiangzhuang_predict_2_smooth)-2):
    Y_Shijiangzhuang_predict_2_smooth[i] = sum(Y_Shijiangzhuang_predict_2[i-2:i+3])/5

Y_Shijiazhuang_2_report = [
83,
65,
52,
35,
13,
20,
15,
11,
17,
7,
5,
5,
2,
1,
1
]
Y_Shijiazhuang_2_predict = [
91,
96,
82,
85,
62,
45,
24,
22,
19,
20,
18,
12,
7,
6,
5
]

Y_Shijiazhuang_2_predict_smooth = np.zeros_like(Y_Shijiazhuang_2_predict,dtype=float)
Y_Shijiazhuang_2_predict_smooth[0] = sum(Y_Shijiazhuang_2_predict[0:3])/3
Y_Shijiazhuang_2_predict_smooth[1] = sum(Y_Shijiazhuang_2_predict[0:4])/4
Y_Shijiazhuang_2_predict_smooth[-1] = sum(Y_Shijiazhuang_2_predict[-3:])/3
Y_Shijiazhuang_2_predict_smooth[-2] = sum(Y_Shijiazhuang_2_predict[-4:])/4
for i in range(2, len(Y_Shijiazhuang_2_predict_smooth)-2):
    Y_Shijiazhuang_2_predict_smooth[i] = sum(Y_Shijiazhuang_2_predict[i-2:i+3])/5

Y_Shijiazhuang_2_predict_2 = [
94,
93,
62,
67,
32,
34,
25,
14,
12,
11,
10,
9,
10,
7,
6
]

Y_Shijiazhuang_2_predict_2_smooth = np.zeros_like(Y_Shijiazhuang_2_predict_2,dtype=float)
Y_Shijiazhuang_2_predict_2_smooth[0] = sum(Y_Shijiazhuang_2_predict_2[0:3])/3
Y_Shijiazhuang_2_predict_2_smooth[1] = sum(Y_Shijiazhuang_2_predict_2[0:4])/4
Y_Shijiazhuang_2_predict_2_smooth[-1] = sum(Y_Shijiazhuang_2_predict_2[-3:])/3
Y_Shijiazhuang_2_predict_2_smooth[-2] = sum(Y_Shijiazhuang_2_predict_2[-4:])/4
for i in range(2, len(Y_Shijiazhuang_2_predict_2_smooth)-2):
    Y_Shijiazhuang_2_predict_2_smooth[i] = sum(Y_Shijiazhuang_2_predict_2[i-2:i+3])/5

Y_Haerbin_report = [
0,
0,
0,
1,
10,
9,
3,
18,
20,
12,
11,
9,
17,
5,
13
]
Y_Haerbin_predict = [
0,
0,
0,
0,
4,
15,
24,
25,
32,
9,
5,
6,
12,
1,
4
]

Y_Haerbin_predict_smooth = np.zeros_like(Y_Haerbin_predict,dtype=float)
Y_Haerbin_predict_smooth[0] = sum(Y_Haerbin_predict[0:3])/3
Y_Haerbin_predict_smooth[1] = sum(Y_Haerbin_predict[0:4])/4
Y_Haerbin_predict_smooth[-1] = sum(Y_Haerbin_predict[-3:])/3
Y_Haerbin_predict_smooth[-2] = sum(Y_Haerbin_predict[-4:])/4
for i in range(2, len(Y_Haerbin_predict_smooth)-2):
    Y_Haerbin_predict_smooth[i] = sum(Y_Haerbin_predict[i-2:i+3])/5

Y_Haerbin_predict_2 = [
0,
0,
0,
0,
2,
5,
7,
9,
12,
15,
13,
14,
12,
14,
18
]

Y_Haerbin_predict_2_smooth = np.zeros_like(Y_Haerbin_predict_2,dtype=float)
Y_Haerbin_predict_2_smooth[0] = sum(Y_Haerbin_predict_2[0:3])/3
Y_Haerbin_predict_2_smooth[1] = sum(Y_Haerbin_predict_2[0:4])/4
Y_Haerbin_predict_2_smooth[-1] = sum(Y_Haerbin_predict_2[-3:])/3
Y_Haerbin_predict_2_smooth[-2] = sum(Y_Haerbin_predict_2[-4:])/4
for i in range(2, len(Y_Haerbin_predict_2_smooth)-2):
    Y_Haerbin_predict_2_smooth[i] = sum(Y_Haerbin_predict_2[i-2:i+3])/5

Y_Suihua_report = [
7,
26,
16,
67,
36,
47,
26,
17,
33,
17,
17,
12,
10,
4,
9
]
Y_Suihua_predict = [
46,
72,
45,
62,
55,
53,
42,
49,
53,
32,
37,
31,
29,
21,
22
]

Y_Suihua_predict_smooth = np.zeros_like(Y_Suihua_predict,dtype=float)
Y_Suihua_predict_smooth[0] = sum(Y_Suihua_predict[0:3])/3
Y_Suihua_predict_smooth[1] = sum(Y_Suihua_predict[0:4])/4
Y_Suihua_predict_smooth[-1] = sum(Y_Suihua_predict[-3:])/3
Y_Suihua_predict_smooth[-2] = sum(Y_Suihua_predict[-4:])/4
for i in range(2, len(Y_Suihua_predict_smooth)-2):
    Y_Suihua_predict_smooth[i] = sum(Y_Suihua_predict[i-2:i+3])/5

Y_Suihua_predict_2 = [
41,
32,
32,
38,
42,
49,
35,
34,
29,
25,
18,
15,
10,
12,
14
]

Y_Suihua_predict_2_smooth = np.zeros_like(Y_Suihua_predict_2,dtype=float)
Y_Suihua_predict_2_smooth[0] = sum(Y_Suihua_predict_2[0:3])/3
Y_Suihua_predict_2_smooth[1] = sum(Y_Suihua_predict_2[0:4])/4
Y_Suihua_predict_2_smooth[-1] = sum(Y_Suihua_predict_2[-3:])/3
Y_Suihua_predict_2_smooth[-2] = sum(Y_Suihua_predict_2[-4:])/4
for i in range(2, len(Y_Suihua_predict_2_smooth)-2):
    Y_Suihua_predict_2_smooth[i] = sum(Y_Suihua_predict_2[i-2:i+3])/5

X = np.arange(len(X_Shijiangzhuang))

## ax1
ax1.plot(X, Y_Shijiangzhuang_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax1.plot(X, Y_Shijiangzhuang_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax1.plot(X, Y_Shijiangzhuang_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax1.scatter(X, Y_Shijiangzhuang_predict, s=60, c='#26001b', marker='x')
ax1.scatter(X, Y_Shijiangzhuang_predict_2, s=60, c='#ffd384', marker='v')

ax1.legend(frameon=False, loc=0, ncol=1, fontsize=20)
ax1.set_title('Shijiazhuang', fontsize=25)
ax1.set_xticks(X)
ax1.set_xticklabels([X_Shijiangzhuang[0]]+['']*len(X_Shijiangzhuang[1:-1])+[X_Shijiangzhuang[-1]], fontsize=15)
ax1.tick_params(axis='both', which='major', labelsize=20)

## ax2
ax2.plot(X, Y_Shijiazhuang_2_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax2.plot(X, Y_Shijiazhuang_2_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax2.plot(X, Y_Shijiazhuang_2_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax2.scatter(X, Y_Shijiazhuang_2_predict, s=60, c='#26001b', marker='x')
ax2.scatter(X, Y_Shijiazhuang_2_predict_2, s=60, c='#ffd384', marker='v')

ax2.legend(frameon=False, loc=0, ncol=1, fontsize=20)
ax2.set_title('Shijiazhuang', fontsize=25)
ax2.set_xticks(X)
ax2.set_xticklabels([X_Shijiangzhuang_2[0]]+['']*len(X_Shijiangzhuang_2[1:-1])+[X_Shijiangzhuang_2[-1]], fontsize=15)
ax2.tick_params(axis='both', which='major', labelsize=20)

## ax3
ax3.plot(X, Y_Haerbin_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax3.plot(X, Y_Haerbin_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax3.plot(X, Y_Haerbin_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax3.scatter(X, Y_Haerbin_predict, s=60, c='#26001b', marker='x')
ax3.scatter(X, Y_Haerbin_predict_2, s=60, c='#ffd384', marker='v')

ax3.legend(frameon=False, loc=1, ncol=1, fontsize=20)
ax3.set_title('Harbin', fontsize=25)
ax3.set_xticks(X)
ax3.set_xticklabels([X_Haerbin[0]]+['']*len(X_Haerbin[1:-1])+[X_Haerbin[-1]], fontsize=15)
ax3.tick_params(axis='both', which='major', labelsize=20)

## ax4
ax4.plot(X, Y_Suihua_report, marker='o', markersize=8, linewidth=4, c='#ffaec0', label='Reported')
ax4.plot(X, Y_Suihua_predict_smooth, marker='x', markersize=8, linewidth=4, c='#26001b', label='vanilla')
ax4.plot(X, Y_Suihua_predict_2_smooth, marker='v', markersize=8, linewidth=4, c='#ffd384', label='LSTM')
ax4.scatter(X, Y_Suihua_predict, s=60, c='#26001b', marker='x')
ax4.scatter(X, Y_Suihua_predict_2, s=60, c='#ffd384', marker='v')

ax4.legend(frameon=False, loc=0, ncol=1, fontsize=20)
ax4.set_title('Suihua', fontsize=25)
ax4.set_xticks(X)
ax4.set_xticklabels([X_Suihua[0]]+['']*len(X_Suihua[1:-1])+[X_Suihua[-1]], fontsize=15)
ax4.tick_params(axis='both', which='major', labelsize=20)

ax1.set_ylabel('.', color=(0, 0, 0, 0), fontsize=20, labelpad=20)
ax3.set_ylabel('.', color=(0, 0, 0, 0), fontsize=20, labelpad=20)

fig.text(0.0, 0.5, 'Daily confirmed cases', va='center', rotation='vertical', fontsize=25)

plt.tight_layout()
plt.savefig('example.pdf')
plt.show()

